Permutation symmetry in spinor quantum gases: selection rules, conservation laws, and correlations

Many-body systems of identical arbitrary-spin particles, with separable spin and spatial degrees of freedom, are considered. Their eigenstates can be classified by Young diagrams, corresponding to non-trivial permutation symmetries (beyond the conventional paradigm of symmetric--antisymmetric states). The present work obtains (a) selection rules for additional non-separable (dependent on spins and coordinates) $k$-body interactions: the Young diagrams, associated with the initial and the final states of a transition, can differ by relocation of no more than $k$ boxes between their rows; and (b) correlation rules: eigenstate-averaged local correlations of $k$ particles vanish if $k$ exceeds the number of columns (for bosons) or rows (for fermions) in the associated Young diagram. It also elucidates the physical meaning of the quantities conserved due to permutation symmetry --- in 1929, Dirac identified those with characters of the symmetric group --- relating them to experimentally observable correlations of several particles. The results provide a way to control the formation of entangled states belonging to multidimensional non-Abelian representations of the symmetric group. These states can find applications in quantum computation and metrology.

==> anc/char_corr.f <==
!                            Supplemental material for: 
! Permutation symmetry in spinor quantum gases: selection rules, conservation laws, and correlations
!                              Vladimir A. Yurovsky
! School of Chemistry, Tel Aviv University, 69978 Tel Aviv, Israel and
! Institute for Theoretical Physics, University of California, Santa Barbara, CA 93106 USA
!
! Characters and correlations for states associated with 
! three-row Young diagrams [\lambda_1,\lambda_2,\lambda_3]
! are calculated by the statement functions
real chi2, chi3, chi4, chi22 ,tilderho2, tilderho3, tilderho4
! with arguments
integer N, S, l2 ,pm
! N - number of particles
! S=\lambda_1-\lambda_3 - the maximal spin
! L2=\lambda_2
! pm=1 for bosons
! pm=-1 for fermions
!
! the normalized characters are calculated using the explicit expressions
! M. Lassalle, Mathematische Annalen 340, 383 (2008).
! http://igm.univ-mlv.fr/~lassalle/char.html
!
! the normalized character for the conjugate class {2}
chi2(N,S,L2)=(N**2+S**2+4*S-6*N+3*L2**2-2*N*L2)/(2.*(N-1.)*N)
! the normalized character for the conjugate class {3}
chi3(N,S,L2)=((3*L2**3)/4. + L2**2*(-6.75 + (3*N)/4.) + 11*N - (15*N**2)/4. + N**3/4. + L2*(-3 + (9*N)/2. &
             - (3*N**2)/4.) + (-9 - 3*L2 + 3*N)*S + (-2.25 - (3*L2)/4. + (3*N)/4.)*S**2)/(N*(N-1.)*(N-2.))
! the normalized character for the conjugate class {4}
chi4(N,S,L2)=((9*L2**4)/8. + L2**3*(-4.5 - N/2.) - 48*N + (49*N**2)/2. - (7*N**3)/2. + N**4/8. &
             + L2**2*(31.5 - (21*N)/2. + (3*N**2)/4.) + L2*(18 - 25*N + (17*N**2)/2. - N**3/2.) + (42 + 3*L2**2 &
             + L2*(18 - 6*N) - 26*N + 3*N**2)*S + (12.5 + (3*L2**2)/4. + L2*(4.5 - (3*N)/2.) - (13*N)/2. &
             + (3*N**2)/4.)*S**2 + S**3 + S**4/8.)/(N*(N - 1.)*(N - 2.)*(N - 3.))
! the normalized character for the conjugate class {2^2}
chi22(N,S,L2)=((9*L2**4)/4. + L2**3*(-3 - 3*N) - 42*N + 22*N**2 - 4*N**3 + N**4/4. + L2**2*(27 - 12*N &
              + (5*N**2)/2.) + L2*(12 - 18*N + 9*N**2 - N**3) + (36 + 6*L2**2 + L2*(12 - 4*N) - 24*N + 2*N**2)*S &
              + (13 + (3*L2**2)/2. + L2*(3 - N) - 6*N + N**2/2.)*S**2 + 2*S**3 + S**4/4.)&
              /(N*(N - 1.)*(N - 2.)*(N - 3.))
!
! the universal factors \tilde{\rho}^{[\lambda]}_k [Eq. (9)]
! \tilde{\rho}^{[\lambda]}_2              
tilderho2(N,S,L2,pm)=1+pm*chi2(N,S,L2)
! \tilde{\rho}^{[\lambda]}_3              
tilderho3(N,S,L2,pm)=1+pm*3*chi2(N,S,L2)+2*chi3(N,S,L2)
! \tilde{\rho}^{[\lambda]}_4  for bosons (vanishes for fermions)             
tilderho4(N,S,L2)= 1+6*chi2(N,S,l2)+8*chi3(N,S,l2)+6*chi4(N,S,l2)+3*chi22(N,S,l2)

